Generalised learning of time-series: Ornstein-Uhlenbeck processes

In machine learning, statistics, econometrics and statistical physics, cross-validation (CV) is used asa standard approach in quantifying the generalisation performance of a statistical model. A directapplication of CV in time-series leads to the loss of serial correlations, a requirement of preserving anynon-stationarity and the prediction of the past data using the future data. In this work, we proposea meta-algorithm called reconstructive cross validation (rCV ) that avoids all these issues. At first,k folds are formed with non-overlapping randomly selected subsets of the original time-series. Then,we generate k new partial time-series by removing data points from a given fold: every new partialtime-series have missing points at random from a different entire fold. A suitable imputation or asmoothing technique is used to reconstruct k time-series. We call these reconstructions secondarymodels. Thereafter, we build the primary k time-series models using new time-series coming fromthe secondary models. The performance of the primary models are evaluated simultaneously bycomputing the deviations from the originally removed data points and out-of-sample (OSS) data.Full cross-validation in time-series models can be practiced with rCV along with generating learning curves.

==> anc/rCV_prototype.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": false
   },
   "source": [
    "#  Generalised learning of time-series: Ornstein-Uhlenbeck processes\n",
    "\n",
    "    (c) 2019 \n",
    "    Mehmet Süzen\n",
    "\n",
    "\n",
    "* Stone 1974\n",
    "* Stationary bootstrap, Politis and Romano, 1994\n",
    "* A Study of Cross-Validation and Bootstrap for Accuracy Estimation and Model Selection, Ron Kohavi [pdf](https://citeseerx.ist.psu.edu/viewdoc/summary?doi=10.1.1.48.529)\n",
    "* A Note on the Validity of Cross-Validation for Evaluating Autoregressive Time Series Prediction, Christoph Bergmeira, Rob J Hyndmanb, Bonsoo Koob [pdf](https://robjhyndman.com/papers/cv-wp.pdf)\n",
    "* A survey of cross-validation procedures for model selection\n",
    "Sylvain Arlot, Alain Celisse [pdf](https://hal.archives-ouvertes.fr/hal-00407906/document)\n",
    "* A Study of Cross-Validation and Bootstrap for Accuracy Estimation and Model Selection - Ron Kohavi [pdf](http://citeseerx.ist.psu.edu/viewdoc/download;jsessionid=67F9004E9248DA841FCD223542D7863C?doi=10.1.1.48.529&rep=rep1&type=pdf)\n",
    "* What is a statistical model? https://projecteuclid.org/euclid.aos/1035844977\n",
    "* A Study of Cross-Validation and Bootstrap for Accuracy Estimation and Model Selection (1995) https://citeseerx.ist.psu.edu/viewdoc/summary?doi=10.1.1.48.529\n",
    "* On Over-fitting in Model Selection and Subsequent Selection Bias in Performance Evaluation http://www.jmlr.org/papers/volume11/cawley10a/cawley10a.pdf\n",
    "* Cross-Validatory Choice and Assessment of Statistical Predictions https://www.jstor.org/stable/2984809?seq=1#page_scan_tab_contents\n",
    "* A Leisurely Look at the Bootstrap, the Jackknife, and Cross-Validation https://www.jstor.org/stable/2685844?seq=1#page_scan_tab_contents\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": false
   },
   "source": [
    "## Reconstructive cross-validation\n",
    "\n",
    "$\\mathbf{y} \\in \\mathbb{R}^{n}$, vector of length $n$\n",
    "\n",
    "$t_{i} \\in \\mathbb{R}^{n}$ where $y_{i} = y(t_{i})$ and $i \\in \\mathbb{Z}_{+}$\n",
    "\n",
    "where $t_{n} > t_{n-1} > ... > t_{1}$\n",
    "\n",
    "the ordered training dataset reads, $(y_{i} , t_{i})$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": false
   },
   "source": [
    "### Ordered data: Out-of-sample set for testing\n",
    "\n",
    "As a continuation of $\\mathbf{y}$ is defined as out-of-sample set, $\\mathbf{w} \\in \\mathbb{R}^{p}$, vector of length $p$, $p > n$,\n",
    "\n",
    "where $w_{j} = w(t_{j})$ and $j \\in \\mathbb{Z}_{+}$, where $j > p$\n",
    "\n",
    "where $t_{m+p} > t_{p+n-1} > ... > t_{n+1}$\n",
    "\n",
    "the ordered training dataset reads, $(w_{j} , t_{j})$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "###  Partitions and conventional CV-folds as missing data\n",
    "\n",
    "Disjoint $k$ sets of partitions of $\\mathbf{y}$ are $\\mathbf{y}^{1}, \\mathbf{y}^{2}, ...,\\mathbf{y}^{k}$ each set having randomly assigned $y_{i}$, and partitions are approximately equal in size $$ |\\mathbf{y}^{1}| \\approx |\\mathbf{y}^{2}| \\approx ... \\approx |\\mathbf{y}^{k}|.$$  \n",
    "\n",
    "A training-fold is defined as a union of all partitions except the removed partion, \n",
    "$$Y^{m} = \\bigcup_{l=1, l \\ne m}^{k} \\mathbf{y}^{l},$$ \n",
    "Missing data would be on the corresponding removed partition $\\mathbf{y}^{m}$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Reconstruction folds\n",
    "\n",
    "Due to ordered nature of the series, the standard CV approach would not be used in different folds which yields to an absurd situation of predicting past using the future values. To overcome this, a reconstruction of full training series $y$ is denoted by $R^{j}$. Using each training-fold $Y^{j}$ via a secondary model $\\mathbb{M}_{2}$. A technique could be interpoloation or more advanced filtering approaches, resulting \n",
    "$$ R^{m} = Y^{m} + \\hat{\\mathbf{y}^{m}}.$$\n",
    "\n",
    "The secondary model could retain the given points on the training-fold $Y^{j}$ in this approach. $\\hat{\\mathbf{y}^{m}}$ is the reconstructed portion."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Reconstruction  error\n",
    "\n",
    "The total error due to reconstructed model $\\mathbb{M}_{2}$ expresssed as $g_{r}(\\mathbf{y}, \\hat{\\mathbf{y}_{}})$, here for example we write down as a mean absolute percent error, different metrics can be used,  \n",
    "\n",
    "$$g_{r} = \\frac{1}{k} \\sum_{m=1}^{k}  |(\\mathbf{y}^{m} - \\hat{\\mathbf{y}^{m}})|/\\mathbf{y}^{m}.$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### CV error on prediction task\n",
    "\n",
    "The primary model, $\\mathbb{M}_{1}$, is build on each $R^{m}$ and predictions on out-of-sample set $\\mathbf{w}$ is applied. This results in set of predictions $\\hat{\\mathbf{w}^{m}}$, the error is expressed as $g_{p}(\\mathbf{w}, \\hat{\\mathbf{w}_{}})$\n",
    "\n",
    "$$ g_{p} = \\frac{1}{k} \\sum_{q=1}^{k} (\\mathbf{w} - \\hat{\\mathbf{w}^{m}}).$$\n",
    "\n",
    "\n",
    "The total error in rCV is computed as follows.  $g_{rCV} = g_{r}*g_{p}$. The lower the number better the generalisation, however both $g_{r}$ and $g_{p}$ should be judge seperately to detect any anomalies."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Reconstruction of time-series via Gaussian-Process\n",
    "\n",
    "Given $(y_{i}, t_{i})$ ordered pairs as time-series, we aim at inferring, i.e., reconstructing, missing values at time-points $t_{j}$. The missing values $y_{j}$ can be identified via Bayesian interpretation of kernel regularisation, \n",
    "\n",
    "$y_{j} = K_{ji} L^{-1} y_{i}$\n",
    "\n",
    "where $L=K_{ii} + \\mathbb{I}$. The kernel matrices $K_{ji}, K_{ii}$ is build via kernel $\\exp(-\\mathbf{D}_m/2.0)$ where $\\mathbf{D}_m$ is the distance matrix over time-points."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generating Ornstein-Uhlenbeck process\n",
    "\n",
    "On can generate `Ornstein-Uhlenbeck` process drawing numbers from multivariate Gaussian with specific covariance \n",
    "structure. $$\\mathbf{y}_{ou}(t_{i}) \\approx \\mathscr{N}(\\mathbf{\\mu}, \\Sigma).$$\n",
    "\n",
    "Taking $\\mathbf{\\mu}$ as all at $2.0$, and $\\Sigma$ build via kernel $\\exp(-\\mathbf{D}_m/2.0)$ where $\\mathbf{D}_m$ is the distance matrix over time-points. \n",
    "\n",
    "We generated `Ornstein-Uhlenbeck (OU)` time-series for a regular $1000$ time points with a spacing of $\\Delta t = 0.1$ with different length scales, mean values $\\mu$, and additional $250$ time points for testing."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Estimating a time-series learning curve via reconstructive k-folds\n",
    "\n",
    "Time-series learning curves are not that common due to fact that data sample sizes are limited. However with reconstruction approach we provided above, one can build a learning curve $L$, based on number of folds\n",
    "\n",
    "$$L(k) = g_{rCV}^{k}$$\n",
    "\n",
    "The reason behind this, see paper."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": false
   },
   "source": [
    "## Python Methods"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The lab_black extension is already loaded. To reload it, use:\n",
      "  %reload_ext lab_black\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "('numpy version:',\n",
       " '1.17.2',\n",
       " 'matplotlib :',\n",
       " '3.1.1',\n",
       " 'Python version:',\n",
       " '3.7.3 (default, Mar 27 2019, 16:54:48) \\n[Clang 4.0.1 (tags/RELEASE_401/final)]')"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "%load_ext lab_black\n",
    "%matplotlib inline\n",
    "import numpy as np\n",
    "import sys\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "\n",
    "\"numpy version:\", np.__version__, \"matplotlib :\", matplotlib.__version__, \"Python version:\", sys.version"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generate 1D Ornstein-Uhlenbeck Process"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "\n",
    "def ornstein_uhlenbeck_series_1d(t_vec, seed=424242, mu=np.array([])):\n",
    "    \"\"\"\n",
    "    \n",
    "    Generate Ornstein-Uhlenbeck process in 1-dimension.\n",
    "    Sigma assumed to be a distance matrix over all t_vec.\n",
    "    \n",
    "    t_vec : Ordered values time points\n",
    "    seed  : random seed, defaults to  424242\n",
    "    mu    : mean vector, defaults to all zeros via [] \n",
    "    \n",
    "    Returns\n",
    "    y(t) : 1-d Ornstein-Uhlenbeck process on the given time-points\n",
    "    \n",
    "    \"\"\"\n",
    "    Dm = np.array([np.abs(t - t_vec) for t in t_vec])\n",
    "    sigma = np.exp(-Dm / 2.0)\n",
    "    n = mu.shape[0]\n",
    "    m = t_vec.shape[0]\n",
    "    if n == 0:\n",
    "        mu = np.zeros(m)\n",
    "    np.random.seed(seed)\n",
    "    return np.random.multivariate_normal(mu, sigma, 1)[0]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generate 1D Ornstein-Uhlenbeck Process with out-of-sample data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ornstein_uhlenbeck_series_1d_oos(ty, nsample, mu_shift=5.0, oosp=0.25, seed=424242):\n",
    "    \"\"\"\n",
    "    \n",
    "    Generate Ornstein-Uhlenbeck process in 1-dimension and its out-of-sample set.\n",
    "    Sigma assumed to be a distance matrix over time points. \n",
    "    \n",
    "    ty : End time point for the training series that fold will be generated. [0,ty].\n",
    "         Out-of-sample portion will be 25% of nsample by default, See oosp.\n",
    "         where t_w > t_y (t_y, tw]\n",
    "    nsample : Number of samples to use between [0, t_y]. See oosp too.\n",
    "    mu_shift : A real number to shift mean value of OU from zeros, defaults to 5.0.\n",
    "    oosp : Defaults to 0.25. Ratio of nsample to be number of \n",
    "          out-of-sample time points.\n",
    "    \n",
    "    Returns\n",
    "    OU data with time points (t_y, y, t_w, w)\n",
    "    \n",
    "    \"\"\"\n",
    "    t_y = np.linspace(0.0, ty, nsample + 1)\n",
    "    mu = np.ones(t_y.shape[0]) + mu_shift\n",
    "    y = ornstein_uhlenbeck_series_1d(t_y, mu=mu, seed=seed)\n",
    "    t_w = np.linspace(ty + ty / nsample, ty + ty * oosp, nsample * oosp + 1)\n",
    "    mu = np.ones(t_w.shape[0]) + 5.0\n",
    "    w = ornstein_uhlenbeck_series_1d(t_w, mu=mu, seed=seed)\n",
    "    return (t_y, y, t_w, w)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generate k-fold indices given 1-D time-series and k-value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def generate_reconstruction_folds(y, t_y, npartition, seed=424242):\n",
    "    \"\"\"\n",
    "    \n",
    "    Generate folds and missing points \n",
    "    \n",
    "    y   : y value\n",
    "    t_y : corresponding t values\n",
    "    npartition: Number of folds to generate, k-fold's k\n",
    "    \n",
    "    Return\n",
    "    rfolds : List of tuple of (y_m, t_m, t_r)\n",
    "                               y_m : fold values \n",
    "                               t_m : corresponding time\n",
    "                               t_r : missing time points\n",
    "    \n",
    "    \"\"\"\n",
    "    np.random.seed(seed)\n",
    "    nsample = y.shape[0]\n",
    "    # Each partition upper index: k-fold\n",
    "    inx_part = np.int64(np.round(np.linspace(0.0, 1.0, npartition + 1) * nsample))\n",
    "    # Partition ranges\n",
    "    inx_pairs_part = [(x[0], x[1]) for x in zip(inx_part[:-1], inx_part[1:])]\n",
    "    # Shuffled indices\n",
    "    sample_inx = np.arange(0, nsample)\n",
    "    np.random.shuffle(sample_inx)\n",
    "    rfolds = []\n",
    "    for ps in inx_pairs_part:\n",
    "        missing_inx = sample_inx[ps[0] : ps[1]]\n",
    "        t_r = np.sort(t_y[missing_inx])\n",
    "        mask = np.ones(t_y.shape[0], dtype=bool)\n",
    "        mask[ps[0] : ps[1]] = False\n",
    "        m_inx = sample_inx[mask]\n",
    "        y_m = y[m_inx]\n",
    "        t_m = t_y[m_inx]\n",
    "        ix = np.argsort(t_m)\n",
    "        t_m = t_m[ix]\n",
    "        y_m = y_m[ix]\n",
    "        rfolds.append((y_m, t_m, t_r))\n",
    "    return rfolds"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": false
   },
   "source": [
    "### Generate k-fold indices given 1-D time-series and k-value: index only version"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def generate_reconstruction_folds_inx(nsample, npartition, seed=424242):\n",
    "    \"\"\"\n",
    "    \n",
    "    Generate folds and missing points indices\n",
    "    \n",
    "    nsample   : Number of points in the time-series\n",
    "    npartitions : Number of folds to consider\n",
    "    seed : random number seed, defaults to 424242\n",
    "    \n",
    "    Return\n",
    "    rfolds : List of tuple of (m_inx, r_inx)\n",
    "             m_inx : fold indices \n",
    "             r_inx : missing indices\n",
    "    \n",
    "    \"\"\"\n",
    "    np.random.seed(seed)\n",
    "    # Each partition upper index: k-fold : Cut [0,1] to npartitions and map to nsample\n",
    "    inx_part = np.int64(np.round(np.linspace(0.0, 1.0, npartition + 1) * nsample))\n",
    "    # Partition ranges\n",
    "    inx_pairs_part = [(x[0], x[1]) for x in zip(inx_part[:-1], inx_part[1:])]\n",
    "    # Shuffled indices\n",
    "    sample_inx = np.arange(0, nsample)\n",
    "    np.random.shuffle(sample_inx)\n",
    "    rfolds = []\n",
    "    for ps in inx_pairs_part:\n",
    "        r_inx = sample_inx[ps[0] : ps[1]]\n",
    "        m_inx = np.setdiff1d(sample_inx, r_inx)\n",
    "        rfolds.append((m_inx, r_inx))\n",
    "    return rfolds"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Solve 1-D Ornstein-Uhlenbeck process with Gaussian Process"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gp_ou_1d(y_i, t_i, t_j):\n",
    "    \"\"\"\n",
    "    \n",
    "    Solve for Gaussian process for unknown y_j\n",
    "    Kernel matrices from  Ornstein-Uhlenbeck process \n",
    "    with unit penalty term, on identy matrix.\n",
    "    \n",
    "    y_i : Ordered values time points\n",
    "    t_i : Time values\n",
    "    t_j : Time values to estimate\n",
    "     \n",
    "    Returns\n",
    "    y_j_bar : 1-d Ornstein-Uhlenbeck process estimation on t_j time-points\n",
    "    \n",
    "    \"\"\"\n",
    "    D_ii = np.array([np.abs(t - t_i) for t in t_i])\n",
    "    K_ii = np.exp(-D_ii / 2.0)\n",
    "    D_ij = np.array([np.abs(t - t_i) for t in t_j])\n",
    "    K_ij = np.exp(-D_ij / 2.0)\n",
    "    L = K_ii + np.identity(K_ii.shape[0])\n",
    "    y_j_bar = np.dot(np.matmul(K_ij, np.linalg.pinv(L)), y_i)\n",
    "    return y_j_bar"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Solve 1-D Ornstein-Uhlenbeck process with Gaussian Process: Index version"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gp_ou_1d_inx(y, t, m_inx, r_inx):\n",
    "    \"\"\"\n",
    "    \n",
    "    Solve for Gaussian process for unknown y_j\n",
    "    Kernel matrices from  Ornstein-Uhlenbeck process\n",
    "    with unit penalty term, on identy matrix.\n",
    "    \n",
    "    y : Ordered values time points\n",
    "    t : Time values\n",
    "    m_inx : fold indices \n",
    "    r_inx : missing indices (points to reconstruct)\n",
    "     \n",
    "    Returns\n",
    "    y_j_bar : 1-d Ornstein-Uhlenbeck process estimation on t_j time-points\n",
    "    \n",
    "    \"\"\"\n",
    "    t_i = t[m_inx]\n",
    "    t_j = t[r_inx]\n",
    "    y_i = y[m_inx]\n",
    "    y_j = y[r_inx]\n",
    "    y_j_bar = gp_ou_1d(y_i, t_i, t_j)\n",
    "    return y_j_bar"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Reconstruct 1-D Ornstein-Uhlenbeck process with Gaussian Process for given k-folds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gp_ou_1d_reconstruct_folds(y, t, rfolds):\n",
    "    \"\"\"\n",
    "    \n",
    "    Solve for Gaussian process for given fold indices, \n",
    "    i.e, reconstruction.\n",
    "    Kernel matrices from  Ornstein-Uhlenbeck process \n",
    "    with unit penalty term, on identy matrix.\n",
    "    \n",
    "    y : values\n",
    "    t : corresponding time points\n",
    "    rfolds : List of tuple of (m_inx, r_inx)\n",
    "             m_inx : fold indices \n",
    "             r_inx : missing indices\n",
    "    \n",
    "    Returns\n",
    "    rcon  : List of (R_m, g_r)\n",
    "            R_m reconstructed y and correponding MAPE g_r on each \n",
    "            fold\n",
    "             \n",
    "    \n",
    "    \"\"\"\n",
    "    rcon = []\n",
    "    for r in rfolds:\n",
    "        m_inx, r_inx = r\n",
    "        y_i = y[m_inx]\n",
    "        t_i = t[m_inx]\n",
    "        t_j = t[r_inx]\n",
    "        y_j = y[r_inx]\n",
    "        y_j_hat = gp_ou_1d(y_i, t_i, t_j)\n",
    "        g_r = np.sum(np.abs(y_j - y_j_hat) / y_j) / y_j.shape[0]\n",
    "        t_org = np.append(t_i, t_j)\n",
    "        y_hat = np.append(y_i, y_j_hat)\n",
    "        ixx = np.argsort(t_org)\n",
    "        rcon.append((y_hat[ixx], g_r))\n",
    "    return rcon"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Solve 1-D Ornstein-Uhlenbeck process with Gaussian Process for predicting future series"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gp_ou_1d_folds_predict(rcon, t_y, w, t_w):\n",
    "    \"\"\"\n",
    "    \n",
    "    Given folds compute predictions.\n",
    "    \n",
    "    rcon  : List of (R_m, g_r)\n",
    "            R_m reconstructed y and correponding MAPE g_r on each fold\n",
    "    t_y  : time points in recunstructed folds\n",
    "    w    : future values\n",
    "    t_w  : future time-points\n",
    "    \n",
    "    Returns\n",
    "    wcon : List of (R_m, g_r)\n",
    "           w_hat predicted w and correponding MAPE g_p on each fold\n",
    "    \n",
    "    \n",
    "    \"\"\"\n",
    "    wcon = []\n",
    "    for rc in rcon:\n",
    "        R_m, _ = rc\n",
    "        w_hat = gp_ou_1d(R_m, t_y, t_w)\n",
    "        g_p = np.sum((w - w_hat) / w) / w.shape[0]  # MAPE\n",
    "        wcon.append((w_hat, g_p))\n",
    "    return wcon"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### rCV on Ornstein-Uhlenbeck data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "import logging\n",
    "\n",
    "\n",
    "def rCV_ou(ty, nsample, npartition, mu_shift=5.0, oosp=0.25, seed=424242):\n",
    "    \"\"\"\n",
    "    \n",
    "    Given time values, number of samples, and number of partitions:\n",
    "    Generate Ornstein-Uhlenbeck data, covariance is a distance matrix, \n",
    "    and perform rCV on it.\n",
    "    \n",
    "    ty : End time point for the training series that fold will be generated. [0,t_y]/\n",
    "          End time point for the out-of-sample test portion, where t_w > t_y (t_y, tw]\n",
    "          Out-of-sample portion will be 25% of nsample by default, See oosp.\n",
    "    nsample : Number of samples to use between [0, t_y]. See oosp too.\n",
    "    npartitions : k for k-fold.\n",
    "    mu_shift : A real number to shift mean value of OU from zeros, defaults to 5.0.\n",
    "    oosp : Defaults to 0.25. Ratio of nsample to be number of \n",
    "          out-of-sample time points.\n",
    "    seed : Seed to use for randomization, defaults to 424242\n",
    "          \n",
    "    Returns:\n",
    "    rCV_data\n",
    "        A dictionary {\n",
    "                      'ou_data':ou_data, \n",
    "                      'fold_reconstructions':rcon, \n",
    "                      'predictions':wcon,\n",
    "                      \"g_rCV\": g_rCV,\n",
    "                      }\n",
    "    ou_data : A tuple (t_y, y, t_w, w) OU data for training and \n",
    "              outof sample.\n",
    "    rcon  : List of (R_m, g_r)\n",
    "            R_m reconstructed y and correponding MAPE g_r on each fold. \n",
    "    wcon : List of (R_m, g_r)\n",
    "           w_hat predicted w and correponding MAPE g_p on each fold\n",
    "    g_rCV : Reconstructive-CV error\n",
    "    gr : Mean Reconstruction error \n",
    "    gw : Mean Prediction error\n",
    "    \n",
    "    \"\"\"\n",
    "    t_y, y, t_w, w = ornstein_uhlenbeck_series_1d_oos(ty, nsample, seed=seed)\n",
    "    ou_data = (t_y, y, t_w, w)\n",
    "    rfolds = generate_reconstruction_folds_inx(nsample + 1, npartition, seed=seed)\n",
    "    rcon = gp_ou_1d_reconstruct_folds(y, t_y, rfolds)\n",
    "    wcon = gp_ou_1d_folds_predict(rcon, t_y, w, t_w)\n",
    "    gr = np.mean([r[1] for r in rcon])\n",
    "    gw = np.mean([w[1] for w in wcon])\n",
    "    g_rCV = gr * gw\n",
    "    rCV_data = {\n",
    "        \"ou_data\": ou_data,\n",
    "        \"fold_reconstructions\": rcon,\n",
    "        \"predictions\": wcon,\n",
    "        \"g_rCV\": g_rCV,\n",
    "        \"gr\": gr,\n",
    "        \"gw\": gw,\n",
    "    }\n",
    "    return rCV_data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": false
   },
   "source": [
    "## Functional tests and data generation"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": true
   },
   "source": [
    "### Generate OU process"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "t_y = np.linspace(0.0, 10, 1001)\n",
    "mu = np.ones(t_y.shape[0]) + 5.0\n",
    "y = ornstein_uhlenbeck_series_1d(t_y, mu=mu)\n",
    "t_w = np.linspace(10.1, 12.5, 251)\n",
    "mu = np.ones(t_w.shape[0]) + 5.0\n",
    "w = ornstein_uhlenbeck_series_1d(t_w, mu=mu)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.plot(t_y, y, t_w, w, \"-\", \"--\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generate OU process with OOS"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "ty = 10.0\n",
    "nsample = 1000\n",
    "(t_y, y, t_w, w) = ornstein_uhlenbeck_series_1d_oos(ty, nsample)\n",
    "\n",
    "# plt.plot(t_y, y, t_w, w, \"-\", \"--\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generate series and k-fold indices and reconstruct"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "nsample = 1001  # samples\n",
    "npartition = 10  # fold\n",
    "t_y = np.linspace(0.0, 10, nsample)\n",
    "mu = np.ones(t_y.shape[0]) + 2.0\n",
    "y = ornstein_uhlenbeck_series_1d(t_y, mu=mu)\n",
    "t_w = np.linspace(10.1, 10.5, 41)\n",
    "mu = np.ones(t_w.shape[0]) + 2.0\n",
    "w = ornstein_uhlenbeck_series_1d(t_w, mu=mu)\n",
    "rfolds = generate_reconstruction_folds_inx(nsample, npartition)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "rcon = gp_ou_1d_reconstruct_folds(y, t_y, rfolds)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([3.70006446, 3.838436  , 3.80567831, ..., 1.41902056, 1.6361343 ,\n",
       "        1.65034412]), 0.08964514140227492)"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rcon[0]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Predict future points using reconstructed folds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "wcon = gp_ou_1d_folds_predict(rcon, t_y, w, t_w)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Test single fold reconstruction"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "m_inx, r_inx = rfolds[0]\n",
    "y_i = y[m_inx]\n",
    "t_i = t_y[m_inx]\n",
    "t_j = t_y[r_inx]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_j_hat = gp_ou_1d(y_i, t_i, t_j)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_j_hat_inx = gp_ou_1d_inx(y, t_y, m_inx, r_inx)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_org = np.append(y[m_inx], y[r_inx])\n",
    "y_hat = np.append(y[m_inx], y_j_hat)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "t_org = np.append(t_i, t_j)\n",
    "ixx = np.argsort(t_org)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.plot(t_org[ixx], y_org[ixx], t_org[ixx], y_hat[ixx], \"-\", \"--\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": false
   },
   "source": [
    "### Test single future prediction with GP"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "w_hat = gp_ou_1d(y, t_y, t_w)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "yw_org = np.append(y, w)\n",
    "yw_hat = np.append(y, w_hat)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "t_yw = np.append(t_y, t_w)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.07653746287282844"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.sum((w - w_hat) / w) / w.shape[0]  # MAPE"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": true
   },
   "source": [
    "## rCV with 1D Ornstein-Uhlenbeck"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "ty = 10.0\n",
    "nsample = 1000\n",
    "npartition = 10\n",
    "rCV_data = rCV_ou(ty, nsample, npartition)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "dict_keys(['ou_data', 'fold_reconstructions', 'predictions', 'g_rCV', 'gr', 'gw'])"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rCV_data.keys()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.028486701249059415,\n",
       " 0.03203318558792611,\n",
       " 0.03066018781182881,\n",
       " 0.028455409391295778,\n",
       " 0.02670547724709341,\n",
       " 0.030581226711995195,\n",
       " 0.026295584174107694,\n",
       " 0.028457964097179756,\n",
       " 0.028106758965915028,\n",
       " 0.026584472342276965]"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# g_r erros\n",
    "[rr[1] for rr in rCV_data[\"fold_reconstructions\"]]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": true
   },
   "source": [
    "## Results and Figures"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": true
   },
   "source": [
    "### 1D OU generated data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "t_y, y, t_w, w = rCV_data[\"ou_data\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['normal'] not found. Falling back to DejaVu Sans.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "font = {\"family\": \"normal\", \"weight\": \"bold\", \"size\": 14}\n",
    "\n",
    "plt.rc(\"font\", **font)\n",
    "plt.plot(t_y, y, \"-\", label=\"y : Historic for rCV \")\n",
    "plt.plot(t_w, w, \"--\", label=\"w : Out-of-Sample (OOS)\")\n",
    "plt.legend(loc=\"lower left\")\n",
    "plt.ylim([0, 7.0])\n",
    "plt.xlabel(\"Time (arbitrary units)\", **font)\n",
    "plt.ylabel(\"y, w (arbitrary units)\", **font)\n",
    "plt.title(\"Ornstein-Uhlenbeck Process  \", **font)\n",
    "plt.savefig(\"plots/ou_data.eps\", format=\"eps\", dpi=1000, bbox_inches=\"tight\")\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.gca()\n",
    "plt.gcf()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Reconstructed folds absolute difference"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_folds = [yy[0] for yy in rCV_data[\"fold_reconstructions\"]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "k = 1\n",
    "dy_mean = []\n",
    "for y_f in y_folds:\n",
    "    dy = np.abs(y - y_f)\n",
    "    dy_mean.append(dy.mean())\n",
    "    plt.subplot(10, 1, k)\n",
    "    plt.plot(t_y, dy, \"-\")\n",
    "    plt.ylabel(\"1\")\n",
    "    plt.axis(\"off\")\n",
    "    k = k + 1\n",
    "plt.suptitle(\"Reconstructed series absolute errors\", **font)\n",
    "\n",
    "plt.savefig(\n",
    "    \"plots/ou_reconstructed_diff.eps\", format=\"eps\", dpi=1000, bbox_inches=\"tight\"\n",
    ")\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.gca()\n",
    "plt.gcf()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.014222398558916067"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean(dy_mean)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Error summary"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.028486701249059415,\n",
       " 0.03203318558792611,\n",
       " 0.03066018781182881,\n",
       " 0.028455409391295778,\n",
       " 0.02670547724709341,\n",
       " 0.030581226711995195,\n",
       " 0.026295584174107694,\n",
       " 0.028457964097179756,\n",
       " 0.028106758965915028,\n",
       " 0.026584472342276965]"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Fold construction errors MAPE\n",
    "[r[1] for r in rCV_data[\"fold_reconstructions\"]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.4661134459119515,\n",
       " 0.4701922271506014,\n",
       " 0.4669851635984956,\n",
       " 0.4671724893188641,\n",
       " 0.4693673160492926,\n",
       " 0.47414297989464843,\n",
       " 0.46736160215005484,\n",
       " 0.4678060255919754,\n",
       " 0.4674375313291001,\n",
       " 0.4672283786360845]"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Prediction errors MAPE\n",
    "[w[1] for w in rCV_data[\"predictions\"]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mean construction error\n",
      "0.02863669675786782\n",
      "Mean prediction error\n",
      "0.4683807159631068\n",
      "g_rCV\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.01341287653026851"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "print(\"Mean construction error\")\n",
    "mr = np.mean([r[1] for r in rCV_data[\"fold_reconstructions\"]])\n",
    "print(mr)\n",
    "print(\"Mean prediction error\")\n",
    "mp = np.mean([w[1] for w in rCV_data[\"predictions\"]])\n",
    "print(mp)\n",
    "print(\"g_rCV\")\n",
    "rCV_data[\"g_rCV\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0075447474228444375"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean([r[1] for r in rcon]) * np.mean([w[1] for w in wcon])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Learning curve data and curve plot\n",
    "\n",
    "We generate the learning curve defined above and report based on different perfromances."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Run different npartitions to get performance over\n",
    "ty = 10.0\n",
    "nsample = 1000\n",
    "npartitions = np.linspace(2, 30, 29, dtype=np.int64)  # k-folds\n",
    "gr_ = []\n",
    "gw_ = []\n",
    "grw_ = []\n",
    "for k in npartitions:\n",
    "    rCV_data = rCV_ou(ty, nsample, k)\n",
    "    grw_.append(rCV_data[\"g_rCV\"])\n",
    "    gr_.append(rCV_data[\"gr\"])\n",
    "    gw_.append(rCV_data[\"gw\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['normal'] not found. Falling back to DejaVu Sans.\n",
      "findfont: Font family ['normal'] not found. Falling back to DejaVu Sans.\n"
     ]
    }
   ],
   "source": [
    "plt.rc(\"font\", **font)\n",
    "plt.plot(npartitions, np.array(gr_) * 100, linestyle=\"--\", marker=\"o\")\n",
    "plt.title(\"Learning curve with reconstruction error\")\n",
    "plt.ylabel(\"Reconstruction MAPE (%)\")\n",
    "plt.xlabel(\"Number of partitions in reconstruction\")\n",
    "plt.savefig(\"plots/learning_curve_gr.eps\", format=\"eps\", dpi=1000, bbox_inches=\"tight\")\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.gca()\n",
    "plt.gcf()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rc(\"font\", **font)\n",
    "plt.plot(npartitions, np.array(gw_) * 100, linestyle=\"--\", marker=\"o\")\n",
    "plt.title(\"Learning curve with prediction error\")\n",
    "plt.ylabel(\"Prediction MAPE (%)\")\n",
    "plt.xlabel(\"Number of partitions in reconstruction\")\n",
    "plt.savefig(\"plots/learning_curve_gw.eps\", format=\"eps\", dpi=1000, bbox_inches=\"tight\")\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.gca()\n",
    "plt.gcf()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rc(\"font\", **font)\n",
    "plt.plot(npartitions, np.array(grw_), linestyle=\"--\", marker=\"o\")\n",
    "plt.title(\"Learning curve with rCV error\")\n",
    "plt.ylabel(\"rCV error\")\n",
    "plt.xlabel(\"Number of partitions in reconstruction\")\n",
    "plt.savefig(\"plots/learning_curve_grw.eps\", format=\"eps\", dpi=1000, bbox_inches=\"tight\")\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.gca()\n",
    "plt.gcf()\n",
    "plt.close()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  },
  "toc": {
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> go.sh <==
latex a_manuscript
bibtex a_manuscript
bibtex a_manuscript
latex a_manuscript
bibtex a_manuscript
bibtex a_manuscript
latex a_manuscript
dvips a_manuscript.dvi -o  a_manuscript.ps
ps2pdf13 a_manuscript.ps

